Noise Stability on the Hypercube: Order $7/8$

For a balanced Boolean function $f$ on the discrete hypercube, we study the $\alpha$-stability $\mathbb{E}[(T_\rho f)^\alpha]$, where $T_\rho$ is the Boolean noise operator and $0<\alpha<1$. Using the asymmetric Hellinger kernel estimates recently established by OpenAI, we prove that dictators minimize the $7/8$-stability in every dimension and at every correlation $0\le\rho\le1$. At interior correlations they are the only minimizers. As a consequence, dictators minimize the $\alpha$-stability for every $7/8\le\alpha<1$, maximize the $\alpha$-stability for every $1<\alpha<2$, and maximize the one-sided Shannon entropy stability $\mathbb{E}[T_\rho f\log T_\rho f]$. This resolves a conjecture of Li and M\'edard and strengthens the Courtade--Kumar conjecture in the balanced setting.

==> code/NoiseStability_CAS_Verification.wl <==
(* ::Package:: *)
(*
  NOISE STABILITY ON THE HYPERCUBE: ORDER 7/8
  Mathematica / Wolfram Language verification with 35 CAS marks,
  based EXCLUSIVELY on
  the uploaded final source: NoiseStability(1).tex (27 October 2026).

  Run: wolframscript -file NoiseStability_CAS_Verification.wl
  Or:  Get["/path/to/NoiseStability_CAS_Verification.wl"]

  All input constants are EXACT integers/rationals.  All assertions are
  equality tests, exact rational comparisons, or validated rational
  enclosures for radicals, logarithms and exponentials.

  Scope: arithmetic supporting Lemmas local-derivatives, W1,
  scalar-majorants, Delta-bound, theta, curvature, and contact identities.
  The external asymmetric Hellinger expectation hypothesis (ass:input),
  reverse hypercontractivity, and functional implications are NOT
  verified by these symbolic calculations.
*)

ClearAll["Global`*"];
$HistoryLength = 0;
passCount = 0; failCount = 0; resultLog = {};
SetAttributes[verify, HoldRest];
verify[tag_String, statement_] := Module[{result},
  result = Quiet[Check[TrueQ[statement], False]];
  AppendTo[resultLog, {tag, result}];
  If[result, passCount++; Print["PASS | ", tag],
     failCount++; Print["FAIL | ", tag]];
  result
];
casManifest = <|
  1 -> <|"paper" -> "eq:thresholds", "scope" -> "Exact overlap of the two correlation thresholds"|>,
  2 -> <|"paper" -> "eq:Phi-curvature", "scope" -> "Normalized scalar kernel and its second derivative"|>,
  3 -> <|"paper" -> "eq:small-scalar", "scope" -> "Weighted AM--GM coefficients in the small-noise majorant"|>,
  4 -> <|"paper" -> "eq:small-constant", "scope" -> "Exact rational bound for the small-noise constant"|>,
  5 -> <|"paper" -> "tab:low", "scope" -> "Three rows of scalar parameters and mixed-moment side conditions"|>,
  6 -> <|"paper" -> "eq:contact-identity", "scope" -> "Symmetric contact algebra for K"|>,
  7 -> <|"paper" -> "eq:Mprime", "scope" -> "Differentiation of the Hellinger auxiliary kernel M"|>,
  8 -> <|"paper" -> "eq:theta", "scope" -> "Algebraic simplification of the contact coefficient ratio"|>,
  9 -> <|"paper" -> "eq:F-decreasing", "scope" -> "Formula for Q double prime and the positive cubic"|>,
  10 -> <|"paper" -> "eq:E-factor", "scope" -> "Factorization of the contact residual second derivative"|>,
  11 -> <|"paper" -> "eq:local-complex-disk", "scope" -> "Rational constants in the complex-disc estimate"|>,
  12 -> <|"paper" -> "eq:local-coefficient-bounds;app:taylor-data", "scope" -> "All 14 exact Taylor coefficients and rational coefficient bounds"|>,
  13 -> <|"paper" -> "app:local-interval", "scope" -> "Exact Cauchy-tail rational constant"|>,
  14 -> <|"paper" -> "eq:local-single-endpoint", "scope" -> "Certified rational enclosure at the local endpoint"|>,
  15 -> <|"paper" -> "eq:W1-factor", "scope" -> "Exact factorization of the degree-five polynomial majorant"|>,
  16 -> <|"paper" -> "app:W1-proof", "scope" -> "Five Rademacher even-moment identities (orders 2--10)"|>,
  17 -> <|"paper" -> "eq:W1-one-variable-reduction", "scope" -> "Moment-reduction coefficients and exact slack identity"|>,
  18 -> <|"paper" -> "eq:W1-tangent", "scope" -> "Exact cubic tangent expansion and positive constants"|>,
  19 -> <|"paper" -> "eq:majorant-derivatives", "scope" -> "Three scalar residual derivative identities"|>,
  20 -> <|"paper" -> "eq:majorant-shape-points", "scope" -> "Fixed algebraic eighth-root shape comparisons"|>,
  21 -> <|"paper" -> "eq:scalar-point-values;tab:scalar-points", "scope" -> "Nine rigorous fixed-point residual and slope bounds"|>,
  22 -> <|"paper" -> "eq:Bpp-analytic", "scope" -> "Exponential exponent derivatives and rational series bound"|>,
  23 -> <|"paper" -> "app:expectation-interval", "scope" -> "Psi double-prime and Delta concavity comparisons"|>,
  24 -> <|"paper" -> "tab:endpoint-gaps", "scope" -> "Six rigorous lower bounds for expectation-gap endpoints"|>,
  25 -> <|"paper" -> "eq:theta-bounds", "scope" -> "Three kernel derivative and positivity comparisons"|>,
  26 -> <|"paper" -> "app:theta-cert", "scope" -> "Symmetric change of variables s=2/H and Xi=HJ/K"|>,
  27 -> <|"paper" -> "eq:universal-ratio-factorization", "scope" -> "Exact positive degree-ten universal factorization"|>,
  28 -> <|"paper" -> "eq:universal-Xi-bound", "scope" -> "Exact rational-difference identity for the Xi upper bound"|>,
  29 -> <|"paper" -> "eq:quintic-data", "scope" -> "Three quintic coefficient lists, derivative signs and endpoints"|>,
  30 -> <|"paper" -> "eq:R-positive-identity", "scope" -> "Three degree-ten primitive-numerator product identities"|>,
  31 -> <|"paper" -> "app:unimodality-identities", "scope" -> "Positive coefficient lists for three D_j denominator polynomials"|>,
  32 -> <|"paper" -> "eq:Fleft-positive-identity", "scope" -> "Three degree-24 primitive-numerator product identities"|>,
  33 -> <|"paper" -> "eq:coarse-curvature-polynomial", "scope" -> "Three coarse-curvature polynomial identities"|>,
  34 -> <|"paper" -> "eq:normalized-curvature-coefficients", "scope" -> "Forty-eight normalized rational coefficient bounds"|>,
  35 -> <|"paper" -> "eq:coarse-curvature-quadratic", "scope" -> "Exact coefficient excess and endpoint quadratic check"|>
|>;
(* All marked checks are ordinary verify[...] tests with a stable
   CAS-nn prefix. Both successes and failures record the same identifier.
   CAS-xx does NOT claim that the full theorem has a formal proof. *)
casResultLog = {};
(* The tag expressions may be constructed dynamically inside Do loops;
   therefore do not use HoldRest on casVerify. *)
casVerify[id_Integer, tag_String, statement_] := Module[{out, display},
  If[! KeyExistsQ[casManifest,id],
     Print["UNKNOWN CAS MARK: ", id]; Abort[]];
  display = "CAS-" <> IntegerString[id, 10, 2] <> " | " <> tag;
  out = verify[display, statement];
  AppendTo[casResultLog, {id, tag, out}];
  out
];

algebraicEq[a_, b_] := TrueQ[Expand[Numerator[Together[a - b]]] == 0];

(* Rational intervals: the endpoints and every decision remain exact.
   Every operation rounds OUTWARD to 24 decimal places.  It is important
   that a numerical approximation is used only to PROPOSE a root bracket;
   the bracket is then checked and corrected by exact integer powers. *)
ivScale = 10^24;
ivRound[q_List] := {Floor[q[[1]] ivScale]/ivScale,
                     Ceiling[q[[2]] ivScale]/ivScale};
ivExact[q_] := {q, q};
ivAdd[a_List, b_List] := ivRound[{a[[1]] + b[[1]], a[[2]] + b[[2]]}];
ivNeg[a_List] := {-a[[2]], -a[[1]]};
ivSub[a_List, b_List] := ivAdd[a, ivNeg[b]];
ivMul[a_List, b_List] := Module[{p},
  p = {a[[1]] b[[1]], a[[1]] b[[2]], a[[2]] b[[1]], a[[2]] b[[2]]};
  ivRound[{Min @@ p, Max @@ p}]
];
ivTimes[q_, a_List] := ivMul[ivExact[q], a];
ivPowerPos[a_List, n_Integer] := If[n >= 0,
  ivRound[{a[[1]]^n, a[[2]]^n}],
  ivRound[{a[[2]]^n, a[[1]]^n}]
];
ivRoot8[q_] := Module[{scale = 10^24, k, numerator, denominator, target},
  If[! TrueQ[q > 0], Print["INVALID ROOT ARGUMENT: ", q]; Abort[]];
  k = Floor[N[q^(1/8), 42] scale]; (* seed only *)
  numerator = Numerator[q]; denominator = Denominator[q];
  target = numerator scale^8;
  While[(k + 1)^8 denominator <= target, k++];
  While[k^8 denominator > target, k--];
  If[! (k^8 denominator <= target < (k + 1)^8 denominator),
     Print["ROOT BRACKET FAILURE"]; Abort[]];
  {k/scale, (k + 1)/scale}
];
ivPower78[q_] := ivRoot8[q^7];
ivPowerNeg98[q_] := ivPowerPos[ivRoot8[q^9], -1];

(* log(q) = 2 Sum[u^(2k+1)/(2k+1)], u = (q-1)/(q+1).
   The residual has the sign of u and is bounded by
   2 |u|^(2n+3) / ((2n+3)(1-u^2)). *)
logPointBounds[q_] := Module[{u, n = 24, partial, tail},
  If[! TrueQ[q > 0], Print["INVALID LOG ARGUMENT"]; Abort[]];
  u = (q - 1)/(q + 1);
  partial = 2 Sum[u^(2 j + 1)/(2 j + 1), {j, 0, n}];
  tail = 2 Abs[u]^(2 n + 3)/((2 n + 3)(1 - u^2));
  ivRound[If[u >= 0, {partial, partial + tail},
                      {partial - tail, partial}]]
];
logInterval[a_List] := {logPointBounds[a[[1]]][[1]],
                        logPointBounds[a[[2]]][[2]]};

(* Exp(x) bounds for 0<=x<1 by Taylor + geometric tail.
   Exp(-x)=1/Exp(x) and monotonicity handle negative exponents. *)
expPosPointBounds[q_] := Module[{n = 24, partial, tail},
  If[! TrueQ[0 <= q < 1], Print["EXP INPUT OUT OF RANGE: ", q]; Abort[]];
  partial = Sum[q^j/j!, {j, 0, n}];
  tail = q^(n + 1)/((n + 1)! (1 - q/(n + 2)));
  ivRound[{partial, partial + tail}]
];
expPointBounds[q_] := Module[{b},
  If[q >= 0, expPosPointBounds[q],
    b = expPosPointBounds[-q];
    ivRound[{1/b[[2]], 1/b[[1]]}]
  ]
];
expInterval[a_List] := {expPointBounds[a[[1]]][[1]],
                        expPointBounds[a[[2]]][[2]]};

Print["=== A. Constants, scalar curvature and small-correlation arithmetic ==="];
alpha = 7/8;
rhoL = 543/1000;
rhoH2 = 184/625;
(* CAS-01 | eq:thresholds *)
casVerify[1,"eq:thresholds overlap", rhoL^2 - rhoH2 == 449/10^6];
(* CAS-02 | eq:Phi-curvature *)
casVerify[2,"eq:normalized-Phi / eq:Phi-curvature",
  algebraicEq[D[(1 + alpha u - (1 + u)^alpha)/(alpha (1 - alpha)), {u, 2}],
              (1 + u)^(-9/8)]];
(* CAS-03 | eq:small-scalar *)
casVerify[3,"eq:small-scalar AM-GM weights sum", 23/32 + 9/32 == 1 &&
  (23/32)*0 + (9/32)*(-4) == -9/8];
smallRational = (23/64) (3/4 + 1/400) +
   (3/64) ((6 (7/10))/(97/100)) /(1 - (6 (7/10))/97);
(* CAS-04 | eq:small-constant *)
casVerify[4,"eq:small-constant rational upper bound",
  smallRational == 358267/742400 && smallRational < 49/100];

Print["=== B. Exact local analytic Taylor coefficients and endpoint ==="];
(* Formal power series over Q.  Lists use 1-based indexing:
   position i+1 is coefficient of z^i. *)
nSeries = 28;
formalExp[c_List] := Module[{n = Length[c] - 1, e},
  e = ConstantArray[0, Length[c]]; e[[1]] = 1;
  Do[e[[ii + 1]] = Sum[jj c[[jj + 1]] e[[ii - jj + 1]],
                          {jj, 1, ii}]/ii, {ii, 1, n}];
  e
];
formalLog[a_List] := Module[{n = Length[a] - 1, ell},
  If[a[[1]] != 1, Print["FORMAL LOG BASE != 1"]; Abort[]];
  ell = ConstantArray[0, Length[a]];
  Do[ell[[ii + 1]] = a[[ii + 1]] -
       Sum[jj ell[[jj + 1]] a[[ii - jj + 1]],
           {jj, 1, ii - 1}]/ii, {ii, 1, n}];
  ell
];
seriesC1 = ConstantArray[0, nSeries + 1];
seriesC1[[3]] = -355/4096;
seriesC2 = ConstantArray[0, nSeries + 1];
Do[seriesC2[[ii + 1]] = (-1)^ii/(8 (ii - 2)), {ii, 3, nSeries}];
seriesE1 = formalExp[seriesC1];
seriesE2 = formalExp[seriesC2];
seriesA = Table[(27/50) seriesE1[[ii + 1]] +
  (23/50) (seriesE2[[ii + 1]] + If[ii > 0, seriesE2[[ii]], 0]),
  {ii, 0, nSeries}];
seriesLogA = formalLog[seriesA];
seriesCB = Table[Sum[(7/8^(jj + 1)) seriesLogA[[ii - 2 jj + 1]],
                     {jj, 0, Floor[ii/2]}], {ii, 0, nSeries}];
seriesBB = formalExp[seriesCB];
dComputed = Table[seriesBB[[2 ii + 1]] - Binomial[7/8, 2 ii],
                  {ii, 1, 14}];

(* Exactly the 14 numerators and denominators printed in app:taylor-data.
   FromDigits[...,10^9] is exact even for 100-plus digit integers. *)
base9[digits_List] := Fold[10^9 #1 + #2 &, First[digits], Rest[digits]];
dExpected = {
  base9[{88641}]/(2^16*5^4)  (* k=1 *),
  -base9[{24329,604577383}]/(2^33*5^8)  (* k=2 *),
  base9[{9,485077841,592463719}]/(2^49*5^11)  (* k=3 *),
  base9[{2,735295087,887220546,594654111}]/(2^67*5^15)  (* k=4 *),
  base9[{90547576,814225909,624259534,850997043}]/(2^83*5^19)  (* k=5 *),
  base9[{5898065,861502085,686308818,713157094,930678601}]/(2^100*5^23)  (* k=6 *),
  base9[{2138942,965422397,987495840,865803429,529986916,919553941}]/(2^116*5^27*11)  (* k=7 *),
  base9[{2037506,211707916,756816311,917023454,986548560,990575052,766437153}]/(2^135*3*5^31*13)  (* k=8 *),
  base9[{5356704,930075102,873971444,942403012,669960049,567259968,649959848,742540741}]/(2^151*3*5^35*7*11*13)  (* k=9 *),
  base9[{18927836,999824278,239893022,489002987,232311039,361707706,364577211,808196064,542580539}]/(2^168*3^2*5^39*7*11*13*17)  (* k=10 *),
  base9[{1401880,459171512,631486290,620640917,519066199,394189313,531332056,563520037,361985486,972817659}]/(2^184*5^43*7*11*13*17*19)  (* k=11 *),
  base9[{1790263,175021975,597155075,419573113,602782111,758872200,802180824,520393010,970880964,118287260,953984569}]/(2^202*3^2*5^47*7*11*13*17*19)  (* k=12 *),
  base9[{3526950,35938785,965743790,262872311,541565857,308134246,714664543,788340804,305820340,650452986,18774397,700863131}]/(2^218*3^2*5^52*7*11^2*13*17*19)  (* k=13 *),
  base9[{28618,367266670,796907149,387227216,735716086,481177967,276851253,509632921,757956226,646347429,764465436,355616418,319238731}]/(2^235*3^3*5^56*7^2*11*13*19)  (* k=14 *)
};
(* CAS-12 | eq:local-coefficient-bounds;app:taylor-data *)
casVerify[12,"app:taylor-data 14 exact rational coefficients",
       And @@ Table[dComputed[[ii]] == dExpected[[ii]], {ii, 1, 14}]];
(* CAS-12 | eq:local-coefficient-bounds;app:taylor-data *)
casVerify[12,"eq:local-coefficient-bounds",
  dComputed[[2]] == -24329604577383/3355443200000000 &&
  dComputed[[2]] < -7/1000 &&
  And @@ Table[0 < dComputed[[ii]] < 1/1000, {ii, 3, 14}]];
qTail = 3/8; rDisk = 81/100;
tailUpper = 6/rDisk^2 qTail^13 (210/(1 - qTail) +
                 30 qTail/(1 - qTail)^2 + 2 qTail^2/(1 - qTail)^3);
(* CAS-13 | app:local-interval *)
casVerify[13,"app:local-interval Cauchy tail constant",
  tailUpper == 10421055/1073741824 && tailUpper < 1/100 &&
  (1/1000) (2/(1 - 3/10)^3 - 2) < 1/250];
(* CAS-11 | eq:local-complex-disk *)
casVerify[11,"eq:local-complex-disk rational comparison",
  54/100 74/1000 + 46/100 (9/10 + 19/10 268/1000)
  == 688192/10^6 && 688192/10^6 < 7/10 &&
  1 + 71/1000 + (71/1000)^2/(2 (1 - (71/1000)/3)) < 1074/1000 &&
  1 + 237/1000 + (237/1000)^2/(2 (1 - (237/1000)/3)) < 1268/1000];

(* Rigorous rational enclosure of the one explicit transcendental
   endpoint used in eq:local-single-endpoint. *)
localJBounds[z_] := Module[{beta, exp1, exp2, aa, bb, cc},
  beta = 1 - rhoL^2/8;
  exp1 = expPointBounds[-(355/512) rhoL^2/8];
  exp2 = expInterval[ivTimes[beta, logPointBounds[1 + z]]];
  aa = ivAdd[ivTimes[27/50, exp1], ivTimes[23/50, exp2]];
  bb = expInterval[ivTimes[(7/8)/beta, logInterval[aa]]];
  cc = expInterval[ivTimes[7/8, logPointBounds[1 + z]]];
  ivSub[bb, cc]
];
localFb = ivTimes[1/2, ivAdd[localJBounds[rhoL], localJBounds[-rhoL]]];
localFactor = expInterval[ivTimes[-7/8, logPointBounds[2]]];
localEndpoint = ivTimes[1/rhoL^2, ivMul[localFb, localFactor]];
(* CAS-14 | eq:local-single-endpoint *)
casVerify[14,"eq:local-single-endpoint certified bound",
       localEndpoint[[1]] > 4177/10^8 && 4177/10^8 > 1/25000];

Print["=== C. First-level Fourier weight / Rademacher moment algebra ==="];
tq = (3809025 + 5707611 tt - 726070 tt^2 + 58998 tt^3 -
       2235 tt^4 + 31 tt^5)/8847360;
(* IMPORTANT: The explicit * is required here.  Without it, the line
   break after the third squared factor may terminate the assignment. *)
rightFactor = (uu - 1)^2 (uu - 3)^2 (uu - 5)^2 *
      (31 uu^4 + 558 uu^3 + 3872 uu^2 + 12594 uu + 16929);
(* CAS-15 | eq:W1-factor *)
casVerify[15,"eq:W1-factor", algebraicEq[8847360 (tq /. tt -> uu^2) - 8847360 uu, rightFactor]];
pMaj = Expand[(3/5) (tq /. tt -> (25/9) tt)];
mgfLog = tt^2/2 - xx tt^4/12 + yy tt^6/45 -
        17 zz tt^8/2520 + 31 vv tt^10/14175;
mgfPoly = Normal[Series[Exp[mgfLog], {tt, 0, 10}]];
momentExpr = {
  1, 1, 3 - 2 xx, 15 - 30 xx + 16 yy,
  105 - 420 xx + 140 xx^2 + 448 yy - 272 zz,
  945 - 6300 xx + 6300 xx^2 + 10080 yy - 6720 xx yy -
    12240 zz + 7936 vv
};
(* CAS-16 | app:W1-proof | Rademacher moments 2,4,6,8,10 *)
Do[casVerify[16,"app:W1-proof Rademacher moment " <> ToString[2 ii],
   algebraicEq[(2 ii)! Coefficient[mgfPoly, tt, 2 ii], momentExpr[[ii + 1]]]],
   {ii, 1, 5}];
rawEP = Expand[Sum[Coefficient[pMaj, tt, ii] momentExpr[[ii + 1]],
                  {ii, 0, 5}]];
cBound = 17/60;
C0 = 34711015/40310784;
fPoly = (5/3265173504) (562318443 - 139168800 kk +
          1150000875 kk^2 - 2191437500 kk^3);
jPolyW = 112109375/120932352 - 423828125 kk/181398528;
uBound = (1 - xx/kk) C0 + (xx/kk) fPoly - xx (kk - xx) jPolyW;
(* CAS-17 | eq:W1-one-variable-reduction *)
casVerify[17,"eq:W1-one-variable-reduction exact substitution",
  algebraicEq[rawEP /. vv -> cBound zz /. zz -> xx kk^2 /. yy -> xx kk, uBound]];
(* CAS-17 | eq:W1-one-variable-reduction *)
casVerify[17,"app:W1-proof coefficient after vv<=c zz",
  Coefficient[Expand[rawEP /. vv -> cBound zz], zz] ==
      -1664140625/1632586752];
(* CAS-17 | eq:W1-one-variable-reduction *)
casVerify[17,"app:W1-proof exact slack factorization",
 algebraicEq[uBound - (rawEP /. yy -> xx kk),
      (375390625/136048896) (cBound zz - vv) +
      (1664140625/1632586752) (zz - xx kk^2)]];
Ctop = 433/500;
rTangent = 27/100;
zetaW = 1899475/483729408;
etaW = 27774371/362797056000;
acoef = 6180625/120932352;
bcoef = 2739296875/816293376;
(* CAS-18 | eq:W1-tangent *)
casVerify[18,"eq:W1-tangent exact cubic Taylor identity",
 algebraicEq[fPoly, (fPoly /. kk -> rTangent) + zetaW (kk - rTangent) -
                    (kk - rTangent)^2 (acoef + bcoef kk)] &&
 algebraicEq[zetaW, D[fPoly, kk] /. kk -> rTangent] &&
 etaW == Ctop - (fPoly /. kk -> rTangent) - zetaW (cBound - rTangent)];
(* CAS-18 | eq:W1-tangent *)
casVerify[18,"eq:W1-tangent complete nonnegative decomposition",
 algebraicEq[Ctop - uBound,
    (1 - xx/kk)(Ctop - C0) + xx(kk - xx) jPolyW +
    xx/kk (etaW + zetaW(cBound - kk) +
          (kk - rTangent)^2(acoef + bcoef kk))]];
(* CAS-18 | eq:W1-tangent *)
casVerify[18,"app:W1-proof positive rational constants",
 Ctop - C0 == 24765493/5038848000 &&
 (jPolyW /. kk -> cBound) == 576953125/2176782336 &&
 3/4 - Ctop^2 == 11/250000 && 529/1875 < cBound &&
 etaW > 0 && zetaW > 0 && acoef > 0 && bcoef > 0];

Print["=== D. Scalar majorants: derivatives and nine EXACT point comparisons ==="];
(* Table tab:low, fixed decimal parameters interpreted as exact rationals. *)
lowRows = {
 {73983025, 5001253, 4278380, 9539333, 194881, 260481},
 {83543237, 16917506, 823695, 8958772, 1322350, 2614918},
 {86065349, 25388734, -8986605, 7559427, 1118237, 8157943}
}/10^8;
lowBands = {{1/10, 13/50}, {13/50, 9/20}, {9/20, 543/1000}};
shapeL = 13/100; shapeH = 13/20;
scalarPoints = {{10862/10^5, 91098/10^5, 109268/10^5},
                {10933/10^5, 78595/10^5, 124498/10^5},
                {8928/10^5, 81246/10^5, 140710/10^5}};
resT[dat_List, eps_, t_] := Module[{a,b,nu,eta,cm,cp},
  {a,b,nu,eta,cm,cp} = dat;
  a (t - 1)^2 + (nu - b eps)(t - 1) +
  If[eps == -1, cm, cp] + eta(t^(-1/2) - 1) - 8/7 - 8 t + (64/7)t^(7/8)
];
resD[dat_List, eps_, t_] := Module[{a,b,nu,eta},
  {a,b,nu,eta} = Take[dat,4];
  2a(t-1)+nu-b eps-eta/2 t^(-3/2)-8+8t^(-1/8)
];
resDD[dat_List, t_] := Module[{a,eta},
  a=dat[[1]];eta=dat[[4]];
  2a+(3eta/4)t^(-5/2)-t^(-9/8)
];
resDDD[dat_List, t_] := Module[{eta},
 eta=dat[[4]]; (3/8)t^(-7/2)(3t^(11/8)-5eta)
];

(* t^(1/8)=y, so all fixed-point evaluations are bounded by
   rational functions of a certified rational bracket for y. *)
resBounds[dat_List,eps_,t0_] := Module[{a,b,nu,eta,cm,cp,y,base},
 {a,b,nu,eta,cm,cp}=dat; y=ivRoot8[t0];
 base=a(t0-1)^2+(nu-b eps)(t0-1)+If[eps==-1,cm,cp]-eta-8/7-8t0;
 ivAdd[ivExact[base],ivAdd[ivTimes[eta,ivPowerPos[y,-4]],
                              ivTimes[64/7,ivPowerPos[y,7]]]]
];
resDBounds[dat_List,eps_,t0_] := Module[{a,b,nu,eta,y,base},
 {a,b,nu,eta}=Take[dat,4];y=ivRoot8[t0];
 base=2a(t0-1)+nu-b eps-8;
 ivAdd[ivExact[base],ivAdd[ivTimes[-eta/2,ivPowerPos[y,-12]],
                              ivTimes[8,ivPowerPos[y,-1]]]]
];
resDDBounds[dat_List,t0_] := Module[{a,eta,y},
 a=dat[[1]];eta=dat[[4]];y=ivRoot8[t0];
 ivAdd[ivExact[2a],ivAdd[ivTimes[3eta/4,ivPowerPos[y,-20]],
                            ivTimes[-1,ivPowerPos[y,-9]]]]
];
Do[
 dat=lowRows[[i]];band=lowBands[[i]];
(* CAS-05 | tab:low *)
 casVerify[5,"eq:scalar-majorant mixed moment side conditions row "<>ToString[i],
        dat[[1]] band[[2]]^2 <= dat[[2]] <= dat[[1]] band[[1]]];
(* CAS-19 | eq:majorant-derivatives *)
 casVerify[19,"eq:majorant-derivatives row "<>ToString[i],
   algebraicEq[D[resT[dat,-1,t],t],resD[dat,-1,t]] &&
   algebraicEq[D[resT[dat,-1,t],{t,2}],resDD[dat,t]] &&
   algebraicEq[D[resT[dat,-1,t],{t,3}],resDDD[dat,t]]];
(* CAS-20 | eq:majorant-shape-points *)
 casVerify[20,"eq:majorant-shape-points row "<>ToString[i],
   shapeL^11 < (5dat[[4]]/3)^8 < shapeH^11 &&
   resDDBounds[dat,shapeL][[1]] > 1 &&
   resDDBounds[dat,1/4][[2]] < 0 &&
   resDDBounds[dat,shapeH][[1]] > 1/20 &&
   resDBounds[dat,-1,shapeL][[1]] > 0 &&
   resDBounds[dat,-1,shapeH][[2]] < 0];
 Do[
   eps = If[col==3,1,-1]; t0=scalarPoints[[i,col]];
   rBound=resBounds[dat,eps,t0]; drBound=resDBounds[dat,eps,t0];
(* CAS-21 | eq:scalar-point-values;tab:scalar-points *)
   casVerify[21,"eq:scalar-point-values row "<>ToString[i]<>", point "<>ToString[col],
     rBound[[1]] > 3/(2 10^6) &&
     drBound[[1]] > -1/10000 && drBound[[2]] < 1/10000];
 ,{col,1,3}];
(* CAS-21 | eq:scalar-point-values;tab:scalar-points *)
 casVerify[21,"app:scalar-cert eps=+1 above eps=-1 for t<=h row "<>ToString[i],
   dat[[6]] > dat[[5]] && dat[[2]] > 0 && shapeH < 1];
,{i,1,3}];

Print["=== E. Expectation gap: analytic derivative and six RATIONAL INTERVAL endpoint bounds ==="];
(* Two nonalgebraic functions are bounded without machine precision:
   every log and exp is enclosed between exact rational endpoints. *)
psiBounds[r_] := ivTimes[32/7,
  ivSub[ivExact[2], ivAdd[ivPower78[1+r],ivPower78[1-r]]]];
psiDDBounds[r_] := ivTimes[1/2,
  ivAdd[ivPowerNeg98[1+r],ivPowerNeg98[1-r]]];
bBounds[r_] := ivSub[
  expInterval[ivTimes[(3/4) r^2/(1-(3/2)r^2), logPointBounds[2]]],
  ivExact[1]];
deltaBounds[dat_List,r_] := Module[{a,b,nu,eta,cm,cp,constant},
 {a,b,nu,eta,cm,cp}=dat;
 constant=(3/4)(a r^2-b r)+(cm+cp)/2;
 ivSub[psiBounds[r],ivAdd[ivExact[constant],ivTimes[eta,bBounds[r]]]]
];

(* CAS-22 | eq:Bpp-analytic *)
casVerify[22,"eq:Bpp-analytic positive rational remainder",
 algebraicEq[(1 + 3 q)/(1 - q)^3,
  1 + 6q + 15q^2 + q^3 (28 - 39q + 15q^2)/(1 - q)^3] &&
  28 - 39 + 15 > 0];
gExp = (3 Log[2]/4) rr^2/(1 - (3/2) rr^2);
(* CAS-22 | eq:Bpp-analytic *)
casVerify[22,"eq:Bpp-analytic formula for exponent second derivative",
 algebraicEq[D[gExp,{rr,2}],
     (3 Log[2]/2)(1 + (9/2)rr^2)/(1 - (3/2)rr^2)^3]];
(* CAS-22 | eq:Bpp-analytic *)
casVerify[22,"app:expectation-interval certified Log[2] bounds",
  logPointBounds[2][[1]] > 69/100 &&
  logPointBounds[2][[2]] < 7/10];
bppLower[r_] := (3(69/100)/2)(1 + 9r^2 + (135/4)r^4);
(* CAS-22 | eq:Bpp-analytic *)
casVerify[22,"app:expectation-interval B'' > 1, and B'' > 4 on last band",
  bppLower[0] > 1 && bppLower[9/20] > 4];
psiPpUpper = {109/100, 131/100, 152/100};
deltaPpUpper = {-11/100, -3/100, -7/100};
endpointGapTable = {
 {430611,430612}, {1642292,1642293}, {1991781,187631}
}/10^9;
Do[
 dat=lowRows[[i]];
(* CAS-23 | app:expectation-interval *)
 casVerify[23,"app:expectation-interval Psi'' right endpoint row "<>ToString[i],
   psiDDBounds[lowBands[[i,2]]][[2]] < psiPpUpper[[i]]];
 deltaPPUpper = psiPpUpper[[i]] - 3 dat[[1]]/2 -
             If[i==3,4dat[[4]],dat[[4]]];
(* CAS-23 | app:expectation-interval *)
 casVerify[23,"app:expectation-interval Delta'' concavity row "<>ToString[i],
  deltaPPUpper < deltaPpUpper[[i]] && deltaPpUpper[[i]] < 0];
 Do[
  endpoint = lowBands[[i,j]];
  gapInt = deltaBounds[dat, endpoint];
(* CAS-24 | tab:endpoint-gaps *)
  casVerify[24,"tab:endpoint-gaps exact rational enclosure row "<>ToString[i]<>", endpoint "<>ToString[j],
   gapInt[[1]] > endpointGapTable[[i,j]] &&
   endpointGapTable[[i,j]] > 1/6000];
 ,{j,1,2}];
,{i,1,3}];

Print["=== F. theta ratio: symmetric reduction, universal factorization, quintics ==="];
lambdaPolys = {
  47/50 - (11/25)h + (3/10)h^2,
  443/500 - (199/500)h + h^2/4,
  421/500 - (67/200)h + (9/50)h^2
};
lamRows = {{47/50,-11/25,3/10},
           {443/500,-199/500,1/4},
           {421/500,-67/200,9/50}};
sourceEndpoints = {4/25,3/10,21/25};
eQuinticData = {
 {7500,{275,1398,3529,-15132,3105,-675}},
 {750000,{108500,119253,351067,-1244428,243000,-46875}},
 {3000000,{698000,138108,1458670,-3567285,631800,-97200}}
};
eQuinticAtEndpoints = {
 {11/300,68880969/976562500},
 {217/1500,576507071/3000000000},
 {349/1500,1097307737/1171875000000}
};

(* Exact M'(h)/A'(t) simplification, valid for arbitrary lambda(h). *)
lamGeneric = la + lb h + lc h^2;
mGeneric = h/(1 + h lamGeneric);
(* CAS-07 | eq:Mprime *)
casVerify[7,"eq:Mprime generic quotient derivative",
 algebraicEq[D[mGeneric,h],
    (1 - h^2 D[lamGeneric,h])/(1 + h lamGeneric)^2]];
(* CAS-06 | eq:contact-identity *)
casVerify[6,"eq:contact-identity algebraic symmetry",
 algebraicEq[(rho0 m0) - (-rho0 m0) -
    rho0 (2m0 - rho0 mp0), rho0^2 mp0]];
(* CAS-08 | eq:theta *)
casVerify[8,"eq:theta numerator rearrangement in p,z",
 algebraicEq[
    2 (8 ((ppSym - pbSym zSym) rootSym + rhoSym)) -
       rhoSym (16 - 7 rootSym (1+zSym)),
    7 rootSym (rhoSym (1+zSym) + (16/7)(ppSym-pbSym zSym))]];
(* CAS-10 | eq:E-factor *)
casVerify[10,"eq:E-factor second derivative algebra",
 algebraicEq[a2Sym (qSym-cSym-cSym thetaSym rSym),
  (-a2Sym)(1+thetaSym rSym)(cSym-qSym/(1+thetaSym rSym))]];


hPoly = ww^4 - 4ww^2 + 2;
jPoly = 7ww^3 + 12ww^2 - 6ww - 8;
kPoly = 7(ww+2)ww^2(ww^2-2)^2;
xiRationalZ = (1+zvar^8) (7zvar^6 + 12zvar^5 + 15zvar^4 +
                16zvar^3 + 15zvar^2 + 12zvar + 7)/
               (7 (1+zvar)^2(1+zvar^2)^2(1+zvar^4)^2);
(* CAS-26 | app:theta-cert *)
casVerify[26,"app:theta-cert s=2/H and Xi=H J/K",
 algebraicEq[2zvar^4/(1+zvar^8), (2/hPoly) /. ww->zvar+1/zvar] &&
 algebraicEq[xiRationalZ,
     (hPoly jPoly/kPoly) /. ww -> zvar+1/zvar]];

vPoly = 29808+103592vvar+148396vvar^2+115322vvar^3+
          53774vvar^4+15571vvar^5+2760vvar^6+276vvar^7+12vvar^8;
universalLHS = 6hPoly(kPoly-hPoly jPoly)-23hPoly jPoly+6jPoly;
(* CAS-27 | eq:universal-ratio-factorization *)
casVerify[27,"eq:universal-ratio-factorization",
 algebraicEq[universalLHS /. ww->vvar+2,vvar^2 vPoly] &&
 AllTrue[CoefficientList[vPoly,vvar], #>0 &]];
(* CAS-28 | eq:universal-Xi-bound *)
casVerify[28,"eq:universal-Xi-bound exact difference identity",
 algebraicEq[
   1/(1 + 23 (2/hPoly)/12 - (2/hPoly)^2/4) - hPoly jPoly/kPoly,
   hPoly universalLHS/(kPoly (6hPoly^2+23hPoly-6))] &&
 AllTrue[CoefficientList[Expand[hPoly /. ww->vvar+2],vvar],#>0 &] &&
 AllTrue[CoefficientList[Expand[jPoly /. ww->vvar+2],vvar],#>0 &]];


Do[
 lam=lambdaPolys[[i]];
 {lamL,lamU,lamV}=lamRows[[i]];
(* CAS-25 | eq:theta-bounds *)
 casVerify[25,"eq:theta-bounds lambda derivative row "<>ToString[i],
       lamU + 2lamV <= 4/25 &&
       1-Max[0,lamU+2lamV] >=21/25];
(* CAS-25 | eq:theta-bounds *)
 casVerify[25,"eq:source-kernel positive lambda row "<>ToString[i],
    lamV>0 && lamL>0 && (lamL+lamU+lamV)>0 &&
    lamL-lamU^2/(4lamV)>0];

 ellam = lam /. h->s;
 eActual = Cancel[((1+23s/12-s^2/4)(1-s^2 D[ellam,s])-
              (1+s ellam)^2)/s];
 eDen=eQuinticData[[i,1]]; eVec=eQuinticData[[i,2]];
 eExpected=Sum[eVec[[jj+1]]s^jj,{jj,0,5}]/eDen;
(* CAS-29 | eq:quintic-data *)
 casVerify[29,"eq:quintic-data row "<>ToString[i],algebraicEq[eActual,eExpected]];
(* CAS-29 | eq:quintic-data *)
 casVerify[29,"app:theta-cert quintic third derivative row "<>ToString[i],
      6eVec[[4]]+24eVec[[5]]<0 &&
      eVec[[6]]<0 && eVec[[5]]>0 && eVec[[2]]>0];
(* CAS-29 | eq:quintic-data *)
 casVerify[29,"app:theta-cert quintic endpoints row "<>ToString[i],
      (eActual /. s->0) == eQuinticAtEndpoints[[i,1]] &&
      (eActual /. s->sourceEndpoints[[i]]) == eQuinticAtEndpoints[[i,2]] &&
      Min @@ eQuinticAtEndpoints[[i]]>0];
,{i,1,3}];

Print["=== G. Curvature: primitive numerators and positive-basis identities ==="];
primitiveNumerator[expr_, variable_] := Module[{rat, num,den,coeff,scale,cont},
 rat=Cancel[Together[expr]];
 num=Expand[Numerator[rat]];den=Expand[Denominator[rat]];
 If[LeadingCoefficient[den,variable]<0,num=-num];
 coeff=CoefficientList[num,variable];
 scale=LCM @@ (Denominator /@ coeff);
 num=Expand[scale num];
 coeff=CoefficientList[num,variable];
 cont=GCD @@ (Abs /@ coeff);
 Cancel[num/cont]
];

(* These are the integer coefficient lists in eq:R-positive-identity
   and eq:Fleft-positive-identity. *)
aCurvature = {
  {102950, 790200, 2422525, 3707000, 3510429, 5380891,
   11700069, 14790276, 9253764, 2496420, 170100}  (* row 1 *),
  {170749000, 1326362000, 4118284500, 6439624000, 6350391647, 9528566146,
   19763726778, 24659631592, 15552488988, 4346743214, 339067289}  (* row 2 *),
  {217585600, 1773344000, 5933787200, 10697785600, 13192478082, 18236780616,
   29118442751, 32571534052, 20159814580, 5901969500, 554963955}  (* row 3 *)
};
bLeft = {
  {5147500, 162249200, 2243294899, 19081994486, 114165246654,
   513625348436, 1801790426684, 5025684923008, 11247494070087, 20230772257488,
   29153975303672, 33632124470288, 32037437915328, 29350480947232, 34296655804448,
   49926284114112, 67722924709248, 73982991859200, 62747068884480, 40776126796800,
   19930758912000, 7074107136000, 1708335360000, 246965760000, 15552000000}  (* row 1 *),
  {42687250000, 1327061228000, 18296835660504, 155643131505112, 931535960474763,
   4190386680733116, 14686229654642150, 40879395632984356, 91101686559155447, 162350158757049304,
   228840484612582232, 249420675715882976, 203882819267955512, 129686961465271552, 106395749011442176,
   181002086406024832, 309157930752771472, 389072613763529472, 358263321906074240, 244502363714628864,
   122985578865543040, 44267966824694272, 10694365217947136, 1519231014918144, 90761024451328}  (* row 2 *),
  {33997750000, 1044954844000, 14471910282824, 124304340344168, 753019166564705,
   3436919155727000, 12270053578527874, 35019743015840888, 80869885291382180, 151865479135353960,
   231825788668311704, 286515881543217508, 286225832538423158, 236883677748058876, 183341429594299064,
   169428346828570568, 193234528036138243, 211015300107527320, 186395320683924032, 125647295959293168,
   62687177842348728, 22220407704404000, 5192452094847360, 685201689268544, 33600967150128}  (* row 3 *)
};

lowerC = {1,-7,14,-16,-13,0,-13,0,0,-11/10,0,-3/100,0,-1/500,0,-1/20000};
centerQ = (7/4) t^(3/2) (1-t)^(3/8);
qppFormula = -(39+126 xx0-105 xx0^2)/(16 (1-xx0^2)^2);
(* CAS-09 | eq:F-decreasing *)
casVerify[9,"eq:F-decreasing exact Q''/Q in x=2t-1",
 TrueQ[FullSimplify[
   (D[centerQ,{t,2}]/centerQ /. t->(1+xx0)/2) == qppFormula,
   0<xx0<1]]];
(* CAS-09 | eq:F-decreasing *)
casVerify[9,"eq:F-decreasing positive cubic identity",
 algebraicEq[39-66xx0-105xx0^2+192xx0^3,
     (39(1-uu0)^3 + (387/5)uu0(1-uu0)^2 + (384/125)uu0^3)
         /. uu0 -> 5xx0/3]];
(* CAS-35 | eq:coarse-curvature-quadratic *)
casVerify[35,"eq:coarse-curvature-quadratic coefficient excess",
 14-16/5-13/5^2-13/5^4-11/(10 5^7)-3/(100 5^9)-
     1/(500 5^11)-1/(20000 5^13)-41/4
   == 224265248999/24414062500000 &&
  (1-7/5+(41/4)/25)==1/100];

Do[
 lam=lambdaPolys[[i]];{lamL,lamU,lamV}=lamRows[[i]];
 den=1+h lam;
 mm=Cancel[h/den];
 ss=Cancel[(1+2h^2)D[mm,h]-(1-h^2)h D[mm,{h,2}]];
 tcur=Cancel[ss-(1-h^2)/h D[ss,h]];
 nPrimitive=primitiveNumerator[tcur,h];
 nExpected=Sum[aCurvature[[i,jj+1]]h^jj(1-h)^(10-jj),{jj,0,10}];
(* CAS-30 | eq:R-positive-identity *)
 casVerify[30,"eq:R-positive-identity integer coefficients row "<>ToString[i],
       algebraicEq[nPrimitive,nExpected] &&
       AllTrue[aCurvature[[i]], #>0 &]];
(* CAS-30 | eq:R-positive-identity *)
 casVerify[30,"app:curvature-cert positive denominator row "<>ToString[i],
       PolynomialQ[Cancel[tcur den^4/nPrimitive],h] &&
       TrueQ[Cancel[tcur den^4/nPrimitive]>0]];

 (* f_1(y) for the left-half unimodality certificate. *)
 hy=2 yvar/(1+yvar^2);
 ry=Cancel[(yvar^2-1)/(1+yvar^2) (ss /. h->hy)];
 fy=Cancel[(1+ry)3(4-yvar^2)/(4yvar(1+yvar^2)) - D[ry,yvar]];
 bPrimitive=Cancel[primitiveNumerator[fy,yvar]/yvar];
 bExpected=Sum[bLeft[[i,jj+1]]yvar^jj(1-yvar)^(24-jj),{jj,0,24}];
(* CAS-32 | eq:Fleft-positive-identity *)
 casVerify[32,"eq:Fleft-positive-identity integer coefficients row "<>ToString[i],
       algebraicEq[bPrimitive,bExpected] &&
       Length[bLeft[[i]]]==25 && AllTrue[bLeft[[i]], #>0 &]];
 dY=Expand[(1+yvar^2)^3 + 2lamL yvar(1+yvar^2)^2+
           4lamU yvar^2(1+yvar^2)+8lamV yvar^3];
(* CAS-31 | app:unimodality-identities *)
 casVerify[31,"app:unimodality-identities D_j(y) positive coefficients row "<>ToString[i],
      CoefficientList[dY,yvar]==
         {1,2lamL,3+4lamU,4lamL+8lamV,3+4lamU,2lamL,1} &&
      AllTrue[CoefficientList[dY,yvar], #>0 &]];

 (* Coarse central curvature bound: verify the FORMULAS and
    every normalized coefficient inequality exactly. *)
 aa0=Expand[den-h D[den,h]];
 bb0=Expand[(1+2h^2)aa0 den-(1-h^2)h (D[aa0,h]den-2aa0 D[den,h])];
 nn0=Cancel[bb0 den-(1-h^2)/h(D[bb0,h]den-3bb0 D[den,h])];
 pp=Expand[3den^5-den D[nn0,h]+4D[den,h]nn0];
(* CAS-33 | eq:coarse-curvature-polynomial *)
 casVerify[33,"eq:coarse-curvature-polynomial identity row "<>ToString[i],
      PolynomialQ[nn0,h] &&
      algebraicEq[3-D[tcur,h],pp/den^5] &&
      (pp /. h->1)>70];
 pAt1 = pp /. h->1;
 cCurv=Table[(-1)^jj/pAt1 Sum[Binomial[ll,jj]Coefficient[pp,h,ll],
                      {ll,jj,15}],{jj,0,15}];
(* CAS-34 | eq:normalized-curvature-coefficients *)
 casVerify[34,"eq:normalized-curvature-coefficients row "<>ToString[i],
       And @@ Table[cCurv[[jj+1]]>=lowerC[[jj+1]],{jj,0,15}]];
,{i,1,3}];

Print["=== SUMMARY ==="];
Print["PASS: ", passCount, "   FAIL: ", failCount,
      "   TOTAL: ", Length[resultLog]];
failedLabels = Cases[resultLog,{label_,False}:>label];
If[failedLabels =!= {},Print["Failed labels: ",InputForm[failedLabels]]];
$verificationSummary = <|"passed"->passCount,"failed"->failCount,
                        "results"->resultLog|>;
(* Index completeness: every CAS-01 ... CAS-35 must be exercised. *)
casCheckCounts = Counts[casResultLog[[All,1]]];
casUnchecked = Complement[Keys[casManifest], Keys[casCheckCounts]];
casFailed = Sort @ DeleteDuplicates @ Cases[casResultLog, {id_, _, False}:>id];
Print["=== INDEXED MARK SUMMARY ==="];
Do[
  itemResults = Cases[casResultLog, {id_, _, status_}:>status];
  Print["CAS-", IntegerString[id,10,2], " | ",
        If[And @@ itemResults, "PASS", "FAIL"],
        " | checks: ",Length[itemResults],
        " | ", casManifest[id]["paper"]],
 {id, Sort[Keys[casManifest]]}
];
If[casUnchecked =!= {},
  Print["UNCHECKED CAS MARKS: ", InputForm[casUnchecked]]];
$casSummary = <|"manifest"->casManifest, "checkLog"->casResultLog,
   "unchecked"->casUnchecked,"failedMarks"->casFailed|>;
Print["Note: external hypothesis and functional theorems are not CAS-verified."];

